The Inverted Pendulum as a Classical Analog of the EFT Paradigm

The inverted pendulum is a mechanical system with a rapidly oscillating pivot point. Using techniques similar in spirit to the methodology of effective field theories, we derive an effective Lagrangian that allows for the systematic computation of corrections to the so-called Kapitza equation. The derivation of the effective potential of the system requires non-trivial matching conditions, which need to be determined order by order in the power-counting of the problem. The convergence behavior of the series is investigated on the basis of high-order results obtained by this method.

==> anc/MathematicaResults.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     87547,       2011]
NotebookOptionsPosition[     86115,       1978]
NotebookOutlinePosition[     86604,       1996]
CellTagsIndexPosition[     86561,       1993]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Inverted Pendulum - Higher order results", "Title",
 CellChangeTimes->{{3.91930849928442*^9, 
  3.9193085276317043`*^9}},ExpressionUUID->"fd9fa9ef-6bc6-4186-8e98-\
27d354ba0fa4"],

Cell["\<\
Effective Potential, Initial conditions, Harmonic Frequencies\
\>", "Subtitle",
 CellChangeTimes->{{3.919308529511644*^9, 
  3.9193086425343723`*^9}},ExpressionUUID->"5aa64a03-a0bf-4203-9f09-\
60aac01c118f"],

Cell["written by Martin Beneke, Matthias K\[ODoubleDot]nig & Martin Link", \
"Author",
 CellChangeTimes->{{3.9193085458791533`*^9, 
  3.9193085571324177`*^9}},ExpressionUUID->"e10fe9c6-41df-4c8d-bea1-\
4d0196e6fbc3"],

Cell["\<\
Please cite https://arxiv.org/abs/2308.14441 when using these results\
\>", "Text",
 CellChangeTimes->{{3.9193086508101063`*^9, 
  3.919308661955255*^9}},ExpressionUUID->"38d7bde2-82cf-46d0-95dd-\
f0fdbc51cc16"],

Cell[CellGroupData[{

Cell["Appendix A: Higher-Order Effective Potential", "Section",
 CellChangeTimes->{{3.919308533896455*^9, 3.919308535710629*^9}, {
  3.919308668446416*^9, 3.919308684799562*^9}, {3.9193087261432867`*^9, 
  3.919308726742131*^9}},ExpressionUUID->"a20b6d93-2faa-40d8-9eab-\
cea31992d4c4"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["V", "eff"], " ", "=", 
   InterpretationBox[
    RowBox[{
     RowBox[{
      SuperscriptBox["\[Omega]", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        FractionBox[
         SuperscriptBox["\[Rho]", "2"], "8"], "+", 
        RowBox[{"Cos", "[", "\[CapitalTheta]", "]"}], "-", 
        RowBox[{
         FractionBox["1", "8"], " ", 
         SuperscriptBox["\[Rho]", "2"], " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", "\[CapitalTheta]"}], "]"}]}]}], ")"}], " ", 
      SuperscriptBox["\[Lambda]", "2"]}], "+", 
     RowBox[{
      FractionBox["1", "512"], " ", 
      SuperscriptBox["\[Omega]", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "384"}], " ", 
         SuperscriptBox["\[Rho]", "2"]}], "+", 
        RowBox[{"13", " ", 
         SuperscriptBox["\[Rho]", "4"]}], "+", 
        RowBox[{"544", " ", 
         SuperscriptBox["\[Rho]", "2"], " ", 
         RowBox[{"Cos", "[", "\[CapitalTheta]", "]"}]}], "-", 
        RowBox[{"384", " ", 
         SuperscriptBox["\[Rho]", "2"], " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", "\[CapitalTheta]"}], "]"}]}], "+", 
        RowBox[{"16", " ", 
         SuperscriptBox["\[Rho]", "4"], " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", "\[CapitalTheta]"}], "]"}]}], "+", 
        RowBox[{"224", " ", 
         SuperscriptBox["\[Rho]", "2"], " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"3", " ", "\[CapitalTheta]"}], "]"}]}], "-", 
        RowBox[{"29", " ", 
         SuperscriptBox["\[Rho]", "4"], " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"4", " ", "\[CapitalTheta]"}], "]"}]}], "+", 
        RowBox[{"384", " ", 
         SuperscriptBox["\[Rho]", "2"], " ", 
         SubscriptBox["k", "2"]}], "-", 
        RowBox[{"384", " ", 
         SuperscriptBox["\[Rho]", "2"], " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", "\[CapitalTheta]"}], "]"}], " ", 
         SubscriptBox["k", "2"]}]}], ")"}], " ", 
      SuperscriptBox["\[Lambda]", "4"]}], "+", 
     RowBox[{
      FractionBox["1", "73728"], 
      RowBox[{
       SuperscriptBox["\[Omega]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "1041408"}], " ", 
          SuperscriptBox["\[Rho]", "2"]}], "+", 
         RowBox[{"80352", " ", 
          SuperscriptBox["\[Rho]", "4"]}], "-", 
         RowBox[{"18644", " ", 
          SuperscriptBox["\[Rho]", "6"]}], "+", 
         RowBox[{"1603584", " ", 
          SuperscriptBox["\[Rho]", "2"], " ", 
          RowBox[{"Cos", "[", "\[CapitalTheta]", "]"}]}], "+", 
         RowBox[{"78012", " ", 
          SuperscriptBox["\[Rho]", "4"], " ", 
          RowBox[{"Cos", "[", "\[CapitalTheta]", "]"}]}], "-", 
         RowBox[{"921600", " ", 
          SuperscriptBox["\[Rho]", "2"], " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"2", " ", "\[CapitalTheta]"}], "]"}]}], "-", 
         RowBox[{"283392", " ", 
          SuperscriptBox["\[Rho]", "4"], " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"2", " ", "\[CapitalTheta]"}], "]"}]}], "+", 
         RowBox[{"20183", " ", 
          SuperscriptBox["\[Rho]", "6"], " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"2", " ", "\[CapitalTheta]"}], "]"}]}], "+", 
         RowBox[{"608256", " ", 
          SuperscriptBox["\[Rho]", "2"], " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"3", " ", "\[CapitalTheta]"}], "]"}]}], "+", 
         RowBox[{"191970", " ", 
          SuperscriptBox["\[Rho]", "4"], " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"3", " ", "\[CapitalTheta]"}], "]"}]}], "-", 
         RowBox[{"248832", " ", 
          SuperscriptBox["\[Rho]", "2"], " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"4", " ", "\[CapitalTheta]"}], "]"}]}], "-", 
         RowBox[{"181152", " ", 
          SuperscriptBox["\[Rho]", "4"], " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"4", " ", "\[CapitalTheta]"}], "]"}]}], "+", 
         RowBox[{"8748", " ", 
          SuperscriptBox["\[Rho]", "6"], " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"4", " ", "\[CapitalTheta]"}], "]"}]}], "+", 
         RowBox[{"114210", " ", 
          SuperscriptBox["\[Rho]", "4"], " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"5", " ", "\[CapitalTheta]"}], "]"}]}], "-", 
         RowBox[{"10287", " ", 
          SuperscriptBox["\[Rho]", "6"], " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"6", " ", "\[CapitalTheta]"}], "]"}]}], "-", 
         RowBox[{"1843200", " ", 
          SuperscriptBox["\[Rho]", "2"], " ", 
          SubscriptBox["k", "2"]}], "+", 
         RowBox[{"381600", " ", 
          SuperscriptBox["\[Rho]", "4"], " ", 
          SubscriptBox["k", "2"]}], "+", 
         RowBox[{"1603584", " ", 
          SuperscriptBox["\[Rho]", "2"], " ", 
          RowBox[{"Cos", "[", "\[CapitalTheta]", "]"}], " ", 
          SubscriptBox["k", "2"]}], "-", 
         RowBox[{"368640", " ", 
          SuperscriptBox["\[Rho]", "2"], " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"2", " ", "\[CapitalTheta]"}], "]"}], " ", 
          SubscriptBox["k", "2"]}], "-", 
         RowBox[{"200448", " ", 
          SuperscriptBox["\[Rho]", "4"], " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"2", " ", "\[CapitalTheta]"}], "]"}], " ", 
          SubscriptBox["k", "2"]}], "+", 
         RowBox[{"608256", " ", 
          SuperscriptBox["\[Rho]", "2"], " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"3", " ", "\[CapitalTheta]"}], "]"}], " ", 
          SubscriptBox["k", "2"]}], "-", 
         RowBox[{"181152", " ", 
          SuperscriptBox["\[Rho]", "4"], " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"4", " ", "\[CapitalTheta]"}], "]"}], " ", 
          SubscriptBox["k", "2"]}], "+", 
         RowBox[{"184320", " ", 
          SuperscriptBox["\[Rho]", "2"], " ", 
          SubsuperscriptBox["k", "2", "2"]}], "-", 
         RowBox[{"184320", " ", 
          SuperscriptBox["\[Rho]", "2"], " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"2", " ", "\[CapitalTheta]"}], "]"}], " ", 
          SubsuperscriptBox["k", "2", "2"]}], "+", 
         RowBox[{"55296", " ", 
          SuperscriptBox["\[Rho]", "2"], " ", 
          SubscriptBox["k", "4"]}], "-", 
         RowBox[{"55296", " ", 
          SuperscriptBox["\[Rho]", "2"], " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"2", " ", "\[CapitalTheta]"}], "]"}], " ", 
          SubscriptBox["k", "4"]}]}], ")"}], " ", 
       SuperscriptBox["\[Lambda]", "6"]}]}], "-", 
     RowBox[{
      FractionBox["1", "169869312"], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"45822246912", " ", 
            SuperscriptBox["\[Rho]", "2"]}], "+", 
           RowBox[{"4656424320", " ", 
            SuperscriptBox["\[Rho]", "4"]}], "+", 
           RowBox[{"2939430912", " ", 
            SuperscriptBox["\[Rho]", "6"]}], "-", 
           RowBox[{"295983029", " ", 
            SuperscriptBox["\[Rho]", "8"]}], "-", 
           RowBox[{"84127776768", " ", 
            SuperscriptBox["\[Rho]", "2"], " ", 
            RowBox[{"Cos", "[", "\[CapitalTheta]", "]"}]}], "-", 
           RowBox[{"21104934912", " ", 
            SuperscriptBox["\[Rho]", "4"], " ", 
            RowBox[{"Cos", "[", "\[CapitalTheta]", "]"}]}], "-", 
           RowBox[{"1425716128", " ", 
            SuperscriptBox["\[Rho]", "6"], " ", 
            RowBox[{"Cos", "[", "\[CapitalTheta]", "]"}]}], "+", 
           RowBox[{"63021514752", " ", 
            SuperscriptBox["\[Rho]", "2"], " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"2", " ", "\[CapitalTheta]"}], "]"}]}], "+", 
           RowBox[{"40623788736", " ", 
            SuperscriptBox["\[Rho]", "4"], " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"2", " ", "\[CapitalTheta]"}], "]"}]}], "-", 
           RowBox[{"3845392896", " ", 
            SuperscriptBox["\[Rho]", "6"], " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"2", " ", "\[CapitalTheta]"}], "]"}]}], "+", 
           RowBox[{"510005440", " ", 
            SuperscriptBox["\[Rho]", "8"], " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"2", " ", "\[CapitalTheta]"}], "]"}]}], "-", 
           RowBox[{"42233757696", " ", 
            SuperscriptBox["\[Rho]", "2"], " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"3", " ", "\[CapitalTheta]"}], "]"}]}], "-", 
           RowBox[{"41427790848", " ", 
            SuperscriptBox["\[Rho]", "4"], " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"3", " ", "\[CapitalTheta]"}], "]"}]}], "+", 
           RowBox[{"1257924256", " ", 
            SuperscriptBox["\[Rho]", "6"], " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"3", " ", "\[CapitalTheta]"}], "]"}]}], "+", 
           RowBox[{"25692733440", " ", 
            SuperscriptBox["\[Rho]", "2"], " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"4", " ", "\[CapitalTheta]"}], "]"}]}], "+", 
           RowBox[{"30868242048", " ", 
            SuperscriptBox["\[Rho]", "4"], " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"4", " ", "\[CapitalTheta]"}], "]"}]}], "+", 
           RowBox[{"1498392576", " ", 
            SuperscriptBox["\[Rho]", "6"], " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"4", " ", "\[CapitalTheta]"}], "]"}]}], "-", 
           RowBox[{"153102896", " ", 
            SuperscriptBox["\[Rho]", "8"], " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"4", " ", "\[CapitalTheta]"}], "]"}]}], "-", 
           RowBox[{"8174960640", " ", 
            SuperscriptBox["\[Rho]", "2"], " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"5", " ", "\[CapitalTheta]"}], "]"}]}], "-", 
           RowBox[{"21691929600", " ", 
            SuperscriptBox["\[Rho]", "4"], " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"5", " ", "\[CapitalTheta]"}], "]"}]}], "-", 
           RowBox[{"1438839072", " ", 
            SuperscriptBox["\[Rho]", "6"], " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"5", " ", "\[CapitalTheta]"}], "]"}]}], "+", 
           RowBox[{"8076200256", " ", 
            SuperscriptBox["\[Rho]", "4"], " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"6", " ", "\[CapitalTheta]"}], "]"}]}], "+", 
           RowBox[{"2955999744", " ", 
            SuperscriptBox["\[Rho]", "6"], " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"6", " ", "\[CapitalTheta]"}], "]"}]}], "-", 
           RowBox[{"192330432", " ", 
            SuperscriptBox["\[Rho]", "8"], " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"6", " ", "\[CapitalTheta]"}], "]"}]}], "-", 
           RowBox[{"1941799392", " ", 
            SuperscriptBox["\[Rho]", "6"], " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"7", " ", "\[CapitalTheta]"}], "]"}]}], "+", 
           RowBox[{"131410917", " ", 
            SuperscriptBox["\[Rho]", "8"], " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"8", " ", "\[CapitalTheta]"}], "]"}]}], "+", 
           RowBox[{"48200417280", " ", 
            SuperscriptBox["\[Rho]", "2"], " ", 
            SubscriptBox["k", "2"]}], "+", 
           RowBox[{"3945480192", " ", 
            SuperscriptBox["\[Rho]", "4"], " ", 
            SubscriptBox["k", "2"]}], "+", 
           RowBox[{"1373693952", " ", 
            SuperscriptBox["\[Rho]", "6"], " ", 
            SubscriptBox["k", "2"]}], "-", 
           RowBox[{"102855868416", " ", 
            SuperscriptBox["\[Rho]", "2"], " ", 
            RowBox[{"Cos", "[", "\[CapitalTheta]", "]"}], " ", 
            SubscriptBox["k", "2"]}], "-", 
           RowBox[{"15562948608", " ", 
            SuperscriptBox["\[Rho]", "4"], " ", 
            RowBox[{"Cos", "[", "\[CapitalTheta]", "]"}], " ", 
            SubscriptBox["k", "2"]}], "+", 
           RowBox[{"65399685120", " ", 
            SuperscriptBox["\[Rho]", "2"], " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"2", " ", "\[CapitalTheta]"}], "]"}], " ", 
            SubscriptBox["k", "2"]}], "+", 
           RowBox[{"48073015296", " ", 
            SuperscriptBox["\[Rho]", "4"], " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"2", " ", "\[CapitalTheta]"}], "]"}], " ", 
            SubscriptBox["k", "2"]}], "-", 
           RowBox[{"5202024960", " ", 
            SuperscriptBox["\[Rho]", "6"], " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"2", " ", "\[CapitalTheta]"}], "]"}], " ", 
            SubscriptBox["k", "2"]}], "-", 
           RowBox[{"36436967424", " ", 
            SuperscriptBox["\[Rho]", "2"], " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"3", " ", "\[CapitalTheta]"}], "]"}], " ", 
            SubscriptBox["k", "2"]}], "-", 
           RowBox[{"39325658112", " ", 
            SuperscriptBox["\[Rho]", "4"], " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"3", " ", "\[CapitalTheta]"}], "]"}], " ", 
            SubscriptBox["k", "2"]}], "+", 
           RowBox[{"25692733440", " ", 
            SuperscriptBox["\[Rho]", "2"], " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"4", " ", "\[CapitalTheta]"}], "]"}], " ", 
            SubscriptBox["k", "2"]}], "+", 
           RowBox[{"24562040832", " ", 
            SuperscriptBox["\[Rho]", "4"], " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"4", " ", "\[CapitalTheta]"}], "]"}], " ", 
            SubscriptBox["k", "2"]}], "+", 
           RowBox[{"872331264", " ", 
            SuperscriptBox["\[Rho]", "6"], " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"4", " ", "\[CapitalTheta]"}], "]"}], " ", 
            SubscriptBox["k", "2"]}], "-", 
           RowBox[{"21691929600", " ", 
            SuperscriptBox["\[Rho]", "4"], " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"5", " ", "\[CapitalTheta]"}], "]"}], " ", 
            SubscriptBox["k", "2"]}], "+", 
           RowBox[{"2955999744", " ", 
            SuperscriptBox["\[Rho]", "6"], " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"6", " ", "\[CapitalTheta]"}], "]"}], " ", 
            SubscriptBox["k", "2"]}], "+", 
           RowBox[{"66079162368", " ", 
            SuperscriptBox["\[Rho]", "2"], " ", 
            SubsuperscriptBox["k", "2", "2"]}], "-", 
           RowBox[{"33769488384", " ", 
            SuperscriptBox["\[Rho]", "4"], " ", 
            SubsuperscriptBox["k", "2", "2"]}], "-", 
           RowBox[{"51427934208", " ", 
            SuperscriptBox["\[Rho]", "2"], " ", 
            RowBox[{"Cos", "[", "\[CapitalTheta]", "]"}], " ", 
            SubsuperscriptBox["k", "2", "2"]}], "+", 
           RowBox[{"3567255552", " ", 
            SuperscriptBox["\[Rho]", "2"], " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"2", " ", "\[CapitalTheta]"}], "]"}], " ", 
            SubsuperscriptBox["k", "2", "2"]}], "+", 
           RowBox[{"21488467968", " ", 
            SuperscriptBox["\[Rho]", "4"], " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"2", " ", "\[CapitalTheta]"}], "]"}], " ", 
            SubsuperscriptBox["k", "2", "2"]}], "-", 
           RowBox[{"18218483712", " ", 
            SuperscriptBox["\[Rho]", "2"], " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"3", " ", "\[CapitalTheta]"}], "]"}], " ", 
            SubsuperscriptBox["k", "2", "2"]}], "+", 
           RowBox[{"12281020416", " ", 
            SuperscriptBox["\[Rho]", "4"], " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"4", " ", "\[CapitalTheta]"}], "]"}], " ", 
            SubsuperscriptBox["k", "2", "2"]}], "-", 
           RowBox[{"1189085184", " ", 
            SuperscriptBox["\[Rho]", "2"], " ", 
            SubsuperscriptBox["k", "2", "3"]}], "+", 
           RowBox[{"1189085184", " ", 
            SuperscriptBox["\[Rho]", "2"], " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"2", " ", "\[CapitalTheta]"}], "]"}], " ", 
            SubsuperscriptBox["k", "2", "3"]}], "+", 
           RowBox[{"4246732800", " ", 
            SuperscriptBox["\[Rho]", "2"], " ", 
            SubscriptBox["k", "4"]}], "-", 
           RowBox[{"879206400", " ", 
            SuperscriptBox["\[Rho]", "4"], " ", 
            SubscriptBox["k", "4"]}], "-", 
           RowBox[{"3694657536", " ", 
            SuperscriptBox["\[Rho]", "2"], " ", 
            RowBox[{"Cos", "[", "\[CapitalTheta]", "]"}], " ", 
            SubscriptBox["k", "4"]}], "+", 
           RowBox[{"849346560", " ", 
            SuperscriptBox["\[Rho]", "2"], " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"2", " ", "\[CapitalTheta]"}], "]"}], " ", 
            SubscriptBox["k", "4"]}], "+", 
           RowBox[{"461832192", " ", 
            SuperscriptBox["\[Rho]", "4"], " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"2", " ", "\[CapitalTheta]"}], "]"}], " ", 
            SubscriptBox["k", "4"]}], "-", 
           RowBox[{"1401421824", " ", 
            SuperscriptBox["\[Rho]", "2"], " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"3", " ", "\[CapitalTheta]"}], "]"}], " ", 
            SubscriptBox["k", "4"]}], "+", 
           RowBox[{"417374208", " ", 
            SuperscriptBox["\[Rho]", "4"], " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"4", " ", "\[CapitalTheta]"}], "]"}], " ", 
            SubscriptBox["k", "4"]}], "-", 
           RowBox[{"849346560", " ", 
            SuperscriptBox["\[Rho]", "2"], " ", 
            SubscriptBox["k", "2"], " ", 
            SubscriptBox["k", "4"]}], "+", 
           RowBox[{"849346560", " ", 
            SuperscriptBox["\[Rho]", "2"], " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"2", " ", "\[CapitalTheta]"}], "]"}], " ", 
            SubscriptBox["k", "2"], " ", 
            SubscriptBox["k", "4"]}], "-", 
           RowBox[{"127401984", " ", 
            SuperscriptBox["\[Rho]", "2"], " ", 
            SubscriptBox["k", "6"]}], "+", 
           RowBox[{"127401984", " ", 
            SuperscriptBox["\[Rho]", "2"], " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"2", " ", "\[CapitalTheta]"}], "]"}], " ", 
            SubscriptBox["k", "6"]}]}], ")"}]}], ")"}], " ", 
       SuperscriptBox["\[Lambda]", "8"]}]}], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "\[Lambda]", "]"}], "9"],
      SeriesData[$CellContext`\[Lambda], 0, {}, 2, 9, 1],
      Editable->False]}],
    SeriesData[$CellContext`\[Lambda], 
     0, {$CellContext`\[Omega]^2 (-1 + Rational[1, 8] $CellContext`\[Rho]^2 + 
       Cos[$CellContext`\[CapitalTheta]] + (
         Rational[-1, 8] $CellContext`\[Rho]^2) 
        Cos[2 $CellContext`\[CapitalTheta]]), 
      0, (Rational[
        1, 512] $CellContext`\[Omega]^2) ((-384) $CellContext`\[Rho]^2 + 
       13 $CellContext`\[Rho]^4 + (544 $CellContext`\[Rho]^2) 
        Cos[$CellContext`\[CapitalTheta]] - (384 $CellContext`\[Rho]^2) 
       Cos[2 $CellContext`\[CapitalTheta]] + (16 $CellContext`\[Rho]^4) 
        Cos[2 $CellContext`\[CapitalTheta]] + (224 $CellContext`\[Rho]^2) 
        Cos[3 $CellContext`\[CapitalTheta]] - (29 $CellContext`\[Rho]^4) 
       Cos[4 $CellContext`\[CapitalTheta]] + (384 $CellContext`\[Rho]^2) 
        Subscript[$CellContext`k, 2] - ((384 $CellContext`\[Rho]^2) 
        Cos[2 $CellContext`\[CapitalTheta]]) Subscript[$CellContext`k, 2]), 
      0, (Rational[
        1, 73728] $CellContext`\[Omega]^2) ((-1041408) $CellContext`\[Rho]^2 + 
       80352 $CellContext`\[Rho]^4 - 
       18644 $CellContext`\[Rho]^6 + (1603584 $CellContext`\[Rho]^2) 
        Cos[$CellContext`\[CapitalTheta]] + (78012 $CellContext`\[Rho]^4) 
        Cos[$CellContext`\[CapitalTheta]] - (921600 $CellContext`\[Rho]^2) 
       Cos[2 $CellContext`\[CapitalTheta]] - (283392 $CellContext`\[Rho]^4) 
       Cos[2 $CellContext`\[CapitalTheta]] + (20183 $CellContext`\[Rho]^6) 
        Cos[2 $CellContext`\[CapitalTheta]] + (608256 $CellContext`\[Rho]^2) 
        Cos[3 $CellContext`\[CapitalTheta]] + (191970 $CellContext`\[Rho]^4) 
        Cos[3 $CellContext`\[CapitalTheta]] - (248832 $CellContext`\[Rho]^2) 
       Cos[4 $CellContext`\[CapitalTheta]] - (181152 $CellContext`\[Rho]^4) 
       Cos[4 $CellContext`\[CapitalTheta]] + (8748 $CellContext`\[Rho]^6) 
        Cos[4 $CellContext`\[CapitalTheta]] + (114210 $CellContext`\[Rho]^4) 
        Cos[5 $CellContext`\[CapitalTheta]] - (10287 $CellContext`\[Rho]^6) 
       Cos[6 $CellContext`\[CapitalTheta]] - (1843200 $CellContext`\[Rho]^2) 
       Subscript[$CellContext`k, 2] + (381600 $CellContext`\[Rho]^4) 
        Subscript[$CellContext`k, 2] + ((1603584 $CellContext`\[Rho]^2) 
         Cos[$CellContext`\[CapitalTheta]]) 
        Subscript[$CellContext`k, 2] - ((368640 $CellContext`\[Rho]^2) 
        Cos[2 $CellContext`\[CapitalTheta]]) 
       Subscript[$CellContext`k, 2] - ((200448 $CellContext`\[Rho]^4) 
        Cos[2 $CellContext`\[CapitalTheta]]) 
       Subscript[$CellContext`k, 2] + ((608256 $CellContext`\[Rho]^2) 
         Cos[3 $CellContext`\[CapitalTheta]]) 
        Subscript[$CellContext`k, 2] - ((181152 $CellContext`\[Rho]^4) 
        Cos[4 $CellContext`\[CapitalTheta]]) 
       Subscript[$CellContext`k, 2] + (184320 $CellContext`\[Rho]^2) 
        Subscript[$CellContext`k, 2]^2 - ((184320 $CellContext`\[Rho]^2) 
        Cos[2 $CellContext`\[CapitalTheta]]) 
       Subscript[$CellContext`k, 2]^2 + (55296 $CellContext`\[Rho]^2) 
        Subscript[$CellContext`k, 4] - ((55296 $CellContext`\[Rho]^2) 
        Cos[2 $CellContext`\[CapitalTheta]]) Subscript[$CellContext`k, 4]), 
      0, (Rational[-1, 169869312] $CellContext`\[Omega]^2) (
       45822246912 $CellContext`\[Rho]^2 + 4656424320 $CellContext`\[Rho]^4 + 
       2939430912 $CellContext`\[Rho]^6 - 
       295983029 $CellContext`\[Rho]^8 - (84127776768 $CellContext`\[Rho]^2) 
       Cos[$CellContext`\[CapitalTheta]] - (21104934912 $CellContext`\[Rho]^4)
         Cos[$CellContext`\[CapitalTheta]] - (
        1425716128 $CellContext`\[Rho]^6) 
       Cos[$CellContext`\[CapitalTheta]] + (63021514752 $CellContext`\[Rho]^2)
          Cos[2 $CellContext`\[CapitalTheta]] + (
         40623788736 $CellContext`\[Rho]^4) 
        Cos[2 $CellContext`\[CapitalTheta]] - (
        3845392896 $CellContext`\[Rho]^6) 
       Cos[2 $CellContext`\[CapitalTheta]] + (510005440 $CellContext`\[Rho]^8)
          Cos[2 $CellContext`\[CapitalTheta]] - (
        42233757696 $CellContext`\[Rho]^2) 
       Cos[3 $CellContext`\[CapitalTheta]] - (
        41427790848 $CellContext`\[Rho]^4) 
       Cos[3 $CellContext`\[CapitalTheta]] + (
         1257924256 $CellContext`\[Rho]^6) 
        Cos[3 $CellContext`\[CapitalTheta]] + (
         25692733440 $CellContext`\[Rho]^2) 
        Cos[4 $CellContext`\[CapitalTheta]] + (
         30868242048 $CellContext`\[Rho]^4) 
        Cos[4 $CellContext`\[CapitalTheta]] + (
         1498392576 $CellContext`\[Rho]^6) 
        Cos[4 $CellContext`\[CapitalTheta]] - (
        153102896 $CellContext`\[Rho]^8) 
       Cos[4 $CellContext`\[CapitalTheta]] - (
        8174960640 $CellContext`\[Rho]^2) 
       Cos[5 $CellContext`\[CapitalTheta]] - (
        21691929600 $CellContext`\[Rho]^4) 
       Cos[5 $CellContext`\[CapitalTheta]] - (
        1438839072 $CellContext`\[Rho]^6) 
       Cos[5 $CellContext`\[CapitalTheta]] + (
         8076200256 $CellContext`\[Rho]^4) 
        Cos[6 $CellContext`\[CapitalTheta]] + (
         2955999744 $CellContext`\[Rho]^6) 
        Cos[6 $CellContext`\[CapitalTheta]] - (
        192330432 $CellContext`\[Rho]^8) 
       Cos[6 $CellContext`\[CapitalTheta]] - (
        1941799392 $CellContext`\[Rho]^6) 
       Cos[7 $CellContext`\[CapitalTheta]] + (131410917 $CellContext`\[Rho]^8)
          Cos[8 $CellContext`\[CapitalTheta]] + (
         48200417280 $CellContext`\[Rho]^2) 
        Subscript[$CellContext`k, 2] + (3945480192 $CellContext`\[Rho]^4) 
        Subscript[$CellContext`k, 2] + (1373693952 $CellContext`\[Rho]^6) 
        Subscript[$CellContext`k, 2] - ((102855868416 $CellContext`\[Rho]^2) 
        Cos[$CellContext`\[CapitalTheta]]) 
       Subscript[$CellContext`k, 2] - ((15562948608 $CellContext`\[Rho]^4) 
        Cos[$CellContext`\[CapitalTheta]]) 
       Subscript[$CellContext`k, 2] + ((65399685120 $CellContext`\[Rho]^2) 
         Cos[2 $CellContext`\[CapitalTheta]]) 
        Subscript[$CellContext`k, 2] + ((48073015296 $CellContext`\[Rho]^4) 
         Cos[2 $CellContext`\[CapitalTheta]]) 
        Subscript[$CellContext`k, 2] - ((5202024960 $CellContext`\[Rho]^6) 
        Cos[2 $CellContext`\[CapitalTheta]]) 
       Subscript[$CellContext`k, 2] - ((36436967424 $CellContext`\[Rho]^2) 
        Cos[3 $CellContext`\[CapitalTheta]]) 
       Subscript[$CellContext`k, 2] - ((39325658112 $CellContext`\[Rho]^4) 
        Cos[3 $CellContext`\[CapitalTheta]]) 
       Subscript[$CellContext`k, 2] + ((25692733440 $CellContext`\[Rho]^2) 
         Cos[4 $CellContext`\[CapitalTheta]]) 
        Subscript[$CellContext`k, 2] + ((24562040832 $CellContext`\[Rho]^4) 
         Cos[4 $CellContext`\[CapitalTheta]]) 
        Subscript[$CellContext`k, 2] + ((872331264 $CellContext`\[Rho]^6) 
         Cos[4 $CellContext`\[CapitalTheta]]) 
        Subscript[$CellContext`k, 2] - ((21691929600 $CellContext`\[Rho]^4) 
        Cos[5 $CellContext`\[CapitalTheta]]) 
       Subscript[$CellContext`k, 2] + ((2955999744 $CellContext`\[Rho]^6) 
         Cos[6 $CellContext`\[CapitalTheta]]) 
        Subscript[$CellContext`k, 2] + (66079162368 $CellContext`\[Rho]^2) 
        Subscript[$CellContext`k, 2]^2 - (33769488384 $CellContext`\[Rho]^4) 
       Subscript[$CellContext`k, 2]^2 - ((51427934208 $CellContext`\[Rho]^2) 
        Cos[$CellContext`\[CapitalTheta]]) 
       Subscript[$CellContext`k, 2]^2 + ((3567255552 $CellContext`\[Rho]^2) 
         Cos[2 $CellContext`\[CapitalTheta]]) 
        Subscript[$CellContext`k, 2]^2 + ((21488467968 $CellContext`\[Rho]^4) 
         Cos[2 $CellContext`\[CapitalTheta]]) 
        Subscript[$CellContext`k, 2]^2 - ((18218483712 $CellContext`\[Rho]^2) 
        Cos[3 $CellContext`\[CapitalTheta]]) 
       Subscript[$CellContext`k, 2]^2 + ((12281020416 $CellContext`\[Rho]^4) 
         Cos[4 $CellContext`\[CapitalTheta]]) 
        Subscript[$CellContext`k, 2]^2 - (1189085184 $CellContext`\[Rho]^2) 
       Subscript[$CellContext`k, 2]^3 + ((1189085184 $CellContext`\[Rho]^2) 
         Cos[2 $CellContext`\[CapitalTheta]]) 
        Subscript[$CellContext`k, 2]^3 + (4246732800 $CellContext`\[Rho]^2) 
        Subscript[$CellContext`k, 4] - (879206400 $CellContext`\[Rho]^4) 
       Subscript[$CellContext`k, 4] - ((3694657536 $CellContext`\[Rho]^2) 
        Cos[$CellContext`\[CapitalTheta]]) 
       Subscript[$CellContext`k, 4] + ((849346560 $CellContext`\[Rho]^2) 
         Cos[2 $CellContext`\[CapitalTheta]]) 
        Subscript[$CellContext`k, 4] + ((461832192 $CellContext`\[Rho]^4) 
         Cos[2 $CellContext`\[CapitalTheta]]) 
        Subscript[$CellContext`k, 4] - ((1401421824 $CellContext`\[Rho]^2) 
        Cos[3 $CellContext`\[CapitalTheta]]) 
       Subscript[$CellContext`k, 4] + ((417374208 $CellContext`\[Rho]^4) 
         Cos[4 $CellContext`\[CapitalTheta]]) 
        Subscript[$CellContext`k, 4] - ((849346560 $CellContext`\[Rho]^2) 
        Subscript[$CellContext`k, 2]) 
       Subscript[$CellContext`k, 
         4] + (((849346560 $CellContext`\[Rho]^2) 
          Cos[2 $CellContext`\[CapitalTheta]]) Subscript[$CellContext`k, 2]) 
        Subscript[$CellContext`k, 4] - (127401984 $CellContext`\[Rho]^2) 
       Subscript[$CellContext`k, 6] + ((127401984 $CellContext`\[Rho]^2) 
         Cos[2 $CellContext`\[CapitalTheta]]) Subscript[$CellContext`k, 6])}, 
     2, 9, 1],
    Editable->False]}], ";"}]], "Input",
 CellChangeTimes->{{3.897992965418264*^9, 3.897993135680441*^9}, {
   3.897993171446048*^9, 3.897993252871361*^9}, {3.897993416306489*^9, 
   3.897993498785603*^9}, {3.8979935442808857`*^9, 3.8979935469988537`*^9}, {
   3.8979936059504223`*^9, 3.897993612057929*^9}, {3.897993844705222*^9, 
   3.897993854226268*^9}, {3.897993940748548*^9, 3.897994075760395*^9}, 
   3.8979942554589567`*^9, {3.8979943584560547`*^9, 3.8979944056027803`*^9}, {
   3.89799459579681*^9, 3.897994596696703*^9}, {3.897994778156456*^9, 
   3.8979948277397127`*^9}, {3.897994900778304*^9, 3.897994911312296*^9}, {
   3.898069590927544*^9, 3.898069592580771*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"a0f2d2ac-ec8a-440a-8e83-c15f49a00c17"]
}, Closed]],

Cell[CellGroupData[{

Cell["Appendix B: Higher-Order Initial Conditions", "Section",
 CellChangeTimes->{{3.919308533896455*^9, 3.919308535710629*^9}, {
  3.919308668446416*^9, 3.919308684799562*^9}, {3.919308724715063*^9, 
  3.919308750274497*^9}},ExpressionUUID->"31ee3c48-ab21-4f6c-830e-\
2e14eea72b0e"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    SubscriptBox["\[CapitalTheta]", "i"], "=", 
    RowBox[{
     SubscriptBox["\[Theta]", "i"], "+", 
     RowBox[{
      FractionBox["1", "16"], " ", 
      SuperscriptBox["\[Lambda]", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"17", " ", 
         SuperscriptBox["\[Rho]", "2"], " ", 
         RowBox[{"Sin", "[", 
          RowBox[{"2", " ", 
           SubscriptBox["\[Theta]", "i"]}], "]"}]}], "-", 
        RowBox[{"32", " ", "\[Rho]", " ", 
         RowBox[{"Cos", "[", 
          SubscriptBox["\[Theta]", "i"], "]"}], " ", 
         SubscriptBox["\[Nu]", "i"]}]}], ")"}]}], "+", 
     RowBox[{
      FractionBox["1", "55296"], 
      SuperscriptBox["\[Lambda]", "4"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"409104", " ", 
         SuperscriptBox["\[Rho]", "2"], " ", 
         RowBox[{"Sin", "[", 
          SubscriptBox["\[Theta]", "i"], "]"}]}], "-", 
        RowBox[{"24464", " ", 
         SuperscriptBox["\[Rho]", "4"], " ", 
         RowBox[{"Sin", "[", 
          RowBox[{"2", " ", 
           SubscriptBox["\[Theta]", "i"]}], "]"}]}], "-", 
        RowBox[{"373680", " ", 
         SuperscriptBox["\[Rho]", "2"], " ", 
         RowBox[{"Sin", "[", 
          RowBox[{"3", " ", 
           SubscriptBox["\[Theta]", "i"]}], "]"}]}], "+", 
        RowBox[{"109053", " ", 
         SuperscriptBox["\[Rho]", "4"], " ", 
         RowBox[{"Sin", "[", 
          RowBox[{"4", " ", 
           SubscriptBox["\[Theta]", "i"]}], "]"}]}], "-", 
        RowBox[{"165888", " ", "\[Rho]", " ", 
         SubscriptBox["\[Nu]", "i"]}], "-", 
        RowBox[{"209408", " ", 
         SuperscriptBox["\[Rho]", "3"], " ", 
         RowBox[{"Cos", "[", 
          SubscriptBox["\[Theta]", "i"], "]"}], " ", 
         SubscriptBox["\[Nu]", "i"]}], "+", 
        RowBox[{"608256", " ", "\[Rho]", " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", 
           SubscriptBox["\[Theta]", "i"]}], "]"}], " ", 
         SubscriptBox["\[Nu]", "i"]}], "-", 
        RowBox[{"82944", " ", 
         SuperscriptBox["\[Rho]", "3"], " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"3", " ", 
           SubscriptBox["\[Theta]", "i"]}], "]"}], " ", 
         SubscriptBox["\[Nu]", "i"]}], "+", 
        RowBox[{"311040", " ", 
         SuperscriptBox["\[Rho]", "2"], " ", 
         RowBox[{"Sin", "[", 
          RowBox[{"2", " ", 
           SubscriptBox["\[Theta]", "i"]}], "]"}], " ", 
         SubsuperscriptBox["\[Nu]", "i", "2"]}], "-", 
        RowBox[{"221184", " ", "\[Rho]", " ", 
         RowBox[{"Cos", "[", 
          SubscriptBox["\[Theta]", "i"], "]"}], " ", 
         SubsuperscriptBox["\[Nu]", "i", "3"]}]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["\[Lambda]", "6"], " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"480145957", " ", 
          SuperscriptBox["\[Rho]", "4"], " ", 
          RowBox[{"Sin", "[", 
           SubscriptBox["\[Theta]", "i"], "]"}]}], "7962624"], "-", 
        RowBox[{
         FractionBox["19437", "256"], " ", 
         SuperscriptBox["\[Rho]", "2"], " ", 
         RowBox[{"Sin", "[", 
          RowBox[{"2", " ", 
           SubscriptBox["\[Theta]", "i"]}], "]"}]}], "-", 
        FractionBox[
         RowBox[{"39063010973", " ", 
          SuperscriptBox["\[Rho]", "6"], " ", 
          RowBox[{"Sin", "[", 
           RowBox[{"2", " ", 
            SubscriptBox["\[Theta]", "i"]}], "]"}]}], "1327104000"], "+", 
        FractionBox[
         RowBox[{"8066321", " ", 
          SuperscriptBox["\[Rho]", "4"], " ", 
          RowBox[{"Sin", "[", 
           RowBox[{"3", " ", 
            SubscriptBox["\[Theta]", "i"]}], "]"}]}], "1990656"], "+", 
        RowBox[{
         FractionBox["28125", "512"], " ", 
         SuperscriptBox["\[Rho]", "2"], " ", 
         RowBox[{"Sin", "[", 
          RowBox[{"4", " ", 
           SubscriptBox["\[Theta]", "i"]}], "]"}]}], "+", 
        FractionBox[
         RowBox[{"10440595", " ", 
          SuperscriptBox["\[Rho]", "6"], " ", 
          RowBox[{"Sin", "[", 
           RowBox[{"4", " ", 
            SubscriptBox["\[Theta]", "i"]}], "]"}]}], "497664"], "-", 
        FractionBox[
         RowBox[{"29580613", " ", 
          SuperscriptBox["\[Rho]", "4"], " ", 
          RowBox[{"Sin", "[", 
           RowBox[{"5", " ", 
            SubscriptBox["\[Theta]", "i"]}], "]"}]}], "884736"], "+", 
        FractionBox[
         RowBox[{"1506521", " ", 
          SuperscriptBox["\[Rho]", "6"], " ", 
          RowBox[{"Sin", "[", 
           RowBox[{"6", " ", 
            SubscriptBox["\[Theta]", "i"]}], "]"}]}], "3538944"], "-", 
        FractionBox[
         RowBox[{"4253917", " ", 
          SuperscriptBox["\[Rho]", "3"], " ", 
          SubscriptBox["\[Nu]", "i"]}], "41472"], "+", 
        RowBox[{"58", " ", "\[Rho]", " ", 
         RowBox[{"Cos", "[", 
          SubscriptBox["\[Theta]", "i"], "]"}], " ", 
         SubscriptBox["\[Nu]", "i"]}], "+", 
        FractionBox[
         RowBox[{"95375231", " ", 
          SuperscriptBox["\[Rho]", "5"], " ", 
          RowBox[{"Cos", "[", 
           SubscriptBox["\[Theta]", "i"], "]"}], " ", 
          SubscriptBox["\[Nu]", "i"]}], "1944000"], "+", 
        FractionBox[
         RowBox[{"5098439", " ", 
          SuperscriptBox["\[Rho]", "3"], " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"2", " ", 
            SubscriptBox["\[Theta]", "i"]}], "]"}], " ", 
          SubscriptBox["\[Nu]", "i"]}], "31104"], "-", 
        RowBox[{"90", " ", "\[Rho]", " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"3", " ", 
           SubscriptBox["\[Theta]", "i"]}], "]"}], " ", 
         SubscriptBox["\[Nu]", "i"]}], "-", 
        FractionBox[
         RowBox[{"2177353", " ", 
          SuperscriptBox["\[Rho]", "5"], " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"3", " ", 
            SubscriptBox["\[Theta]", "i"]}], "]"}], " ", 
          SubscriptBox["\[Nu]", "i"]}], "20736"], "-", 
        FractionBox[
         RowBox[{"33565", " ", 
          SuperscriptBox["\[Rho]", "3"], " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"4", " ", 
            SubscriptBox["\[Theta]", "i"]}], "]"}], " ", 
          SubscriptBox["\[Nu]", "i"]}], "13824"], "+", 
        FractionBox[
         RowBox[{"125921", " ", 
          SuperscriptBox["\[Rho]", "5"], " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"5", " ", 
            SubscriptBox["\[Theta]", "i"]}], "]"}], " ", 
          SubscriptBox["\[Nu]", "i"]}], "3456"], "+", 
        RowBox[{
         FractionBox["100257", "512"], " ", 
         SuperscriptBox["\[Rho]", "2"], " ", 
         RowBox[{"Sin", "[", 
          SubscriptBox["\[Theta]", "i"], "]"}], " ", 
         SubsuperscriptBox["\[Nu]", "i", "2"]}], "-", 
        FractionBox[
         RowBox[{"212263", " ", 
          SuperscriptBox["\[Rho]", "4"], " ", 
          RowBox[{"Sin", "[", 
           RowBox[{"2", " ", 
            SubscriptBox["\[Theta]", "i"]}], "]"}], " ", 
          SubsuperscriptBox["\[Nu]", "i", "2"]}], "2592"], "-", 
        RowBox[{
         FractionBox["86739", "512"], " ", 
         SuperscriptBox["\[Rho]", "2"], " ", 
         RowBox[{"Sin", "[", 
          RowBox[{"3", " ", 
           SubscriptBox["\[Theta]", "i"]}], "]"}], " ", 
         SubsuperscriptBox["\[Nu]", "i", "2"]}], "+", 
        RowBox[{
         FractionBox["53107", "512"], " ", 
         SuperscriptBox["\[Rho]", "4"], " ", 
         RowBox[{"Sin", "[", 
          RowBox[{"4", " ", 
           SubscriptBox["\[Theta]", "i"]}], "]"}], " ", 
         SubsuperscriptBox["\[Nu]", "i", "2"]}], "-", 
        RowBox[{"10", " ", "\[Rho]", " ", 
         SubsuperscriptBox["\[Nu]", "i", "3"]}], "-", 
        RowBox[{
         FractionBox["13963", "486"], " ", 
         SuperscriptBox["\[Rho]", "3"], " ", 
         RowBox[{"Cos", "[", 
          SubscriptBox["\[Theta]", "i"], "]"}], " ", 
         SubsuperscriptBox["\[Nu]", "i", "3"]}], "+", 
        RowBox[{"114", " ", "\[Rho]", " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", 
           SubscriptBox["\[Theta]", "i"]}], "]"}], " ", 
         SubsuperscriptBox["\[Nu]", "i", "3"]}], "-", 
        RowBox[{
         FractionBox["359", "6"], " ", 
         SuperscriptBox["\[Rho]", "3"], " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"3", " ", 
           SubscriptBox["\[Theta]", "i"]}], "]"}], " ", 
         SubsuperscriptBox["\[Nu]", "i", "3"]}], "+", 
        RowBox[{
         FractionBox["259", "16"], " ", 
         SuperscriptBox["\[Rho]", "2"], " ", 
         RowBox[{"Sin", "[", 
          RowBox[{"2", " ", 
           SubscriptBox["\[Theta]", "i"]}], "]"}], " ", 
         SubsuperscriptBox["\[Nu]", "i", "4"]}], "-", 
        RowBox[{"6", " ", "\[Rho]", " ", 
         RowBox[{"Cos", "[", 
          SubscriptBox["\[Theta]", "i"], "]"}], " ", 
         SubsuperscriptBox["\[Nu]", "i", "5"]}]}], ")"}]}], " ", "+", 
     SuperscriptBox[
      RowBox[{"O", "[", "\[Lambda]", "]"}], "7"]}]}], ";"}], 
  " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox["\[Mu]", "i"], "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "\[Rho]"}], " ", 
     RowBox[{"Sin", "[", 
      SubscriptBox["\[Theta]", "i"], "]"}]}], "+", 
    RowBox[{
     SuperscriptBox["\[Lambda]", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         FractionBox["53", "48"]}], " ", 
        SuperscriptBox["\[Rho]", "3"], " ", 
        RowBox[{"Sin", "[", 
         SubscriptBox["\[Theta]", "i"], "]"}]}], "+", 
       RowBox[{"\[Rho]", " ", 
        RowBox[{"Sin", "[", 
         RowBox[{"2", " ", 
          SubscriptBox["\[Theta]", "i"]}], "]"}]}], "-", 
       RowBox[{
        FractionBox["5", "16"], " ", 
        SuperscriptBox["\[Rho]", "3"], " ", 
        RowBox[{"Sin", "[", 
         RowBox[{"3", " ", 
          SubscriptBox["\[Theta]", "i"]}], "]"}]}], "+", 
       FractionBox[
        RowBox[{"7", " ", 
         SuperscriptBox["\[Rho]", "2"], " ", 
         SubscriptBox["\[Nu]", "i"]}], "4"], "-", 
       RowBox[{
        FractionBox["3", "8"], " ", 
        SuperscriptBox["\[Rho]", "2"], " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"2", " ", 
          SubscriptBox["\[Theta]", "i"]}], "]"}], " ", 
        SubscriptBox["\[Nu]", "i"]}], "-", 
       RowBox[{"\[Rho]", " ", 
        RowBox[{"Sin", "[", 
         SubscriptBox["\[Theta]", "i"], "]"}], " ", 
        SubsuperscriptBox["\[Nu]", "i", "2"]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["\[Lambda]", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"\[Rho]", " ", 
        RowBox[{"Sin", "[", 
         SubscriptBox["\[Theta]", "i"], "]"}]}], "-", 
       FractionBox[
        RowBox[{"10507", " ", 
         SuperscriptBox["\[Rho]", "5"], " ", 
         RowBox[{"Sin", "[", 
          SubscriptBox["\[Theta]", "i"], "]"}]}], "34560"], "+", 
       FractionBox[
        RowBox[{"21961", " ", 
         SuperscriptBox["\[Rho]", "3"], " ", 
         RowBox[{"Sin", "[", 
          RowBox[{"2", " ", 
           SubscriptBox["\[Theta]", "i"]}], "]"}]}], "3456"], "-", 
       RowBox[{"3", " ", "\[Rho]", " ", 
        RowBox[{"Sin", "[", 
         RowBox[{"3", " ", 
          SubscriptBox["\[Theta]", "i"]}], "]"}]}], "-", 
       FractionBox[
        RowBox[{"66475", " ", 
         SuperscriptBox["\[Rho]", "5"], " ", 
         RowBox[{"Sin", "[", 
          RowBox[{"3", " ", 
           SubscriptBox["\[Theta]", "i"]}], "]"}]}], "27648"], "+", 
       RowBox[{
        FractionBox["1319", "768"], " ", 
        SuperscriptBox["\[Rho]", "3"], " ", 
        RowBox[{"Sin", "[", 
         RowBox[{"4", " ", 
          SubscriptBox["\[Theta]", "i"]}], "]"}]}], "+", 
       FractionBox[
        RowBox[{"139", " ", 
         SuperscriptBox["\[Rho]", "5"], " ", 
         RowBox[{"Sin", "[", 
          RowBox[{"5", " ", 
           SubscriptBox["\[Theta]", "i"]}], "]"}]}], "3072"], "+", 
       FractionBox[
        RowBox[{"42833", " ", 
         SuperscriptBox["\[Rho]", "4"], " ", 
         SubscriptBox["\[Nu]", "i"]}], "6912"], "-", 
       RowBox[{
        FractionBox["2067", "128"], " ", 
        SuperscriptBox["\[Rho]", "2"], " ", 
        RowBox[{"Cos", "[", 
         SubscriptBox["\[Theta]", "i"], "]"}], " ", 
        SubscriptBox["\[Nu]", "i"]}], "+", 
       FractionBox[
        RowBox[{"3361", " ", 
         SuperscriptBox["\[Rho]", "4"], " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", 
           SubscriptBox["\[Theta]", "i"]}], "]"}], " ", 
         SubscriptBox["\[Nu]", "i"]}], "1728"], "+", 
       RowBox[{
        FractionBox["899", "128"], " ", 
        SuperscriptBox["\[Rho]", "2"], " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"3", " ", 
          SubscriptBox["\[Theta]", "i"]}], "]"}], " ", 
        SubscriptBox["\[Nu]", "i"]}], "-", 
       RowBox[{
        FractionBox["1785", "512"], " ", 
        SuperscriptBox["\[Rho]", "4"], " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"4", " ", 
          SubscriptBox["\[Theta]", "i"]}], "]"}], " ", 
        SubscriptBox["\[Nu]", "i"]}], "-", 
       RowBox[{
        FractionBox["5867", "432"], " ", 
        SuperscriptBox["\[Rho]", "3"], " ", 
        RowBox[{"Sin", "[", 
         SubscriptBox["\[Theta]", "i"], "]"}], " ", 
        SubsuperscriptBox["\[Nu]", "i", "2"]}], "+", 
       RowBox[{"11", " ", "\[Rho]", " ", 
        RowBox[{"Sin", "[", 
         RowBox[{"2", " ", 
          SubscriptBox["\[Theta]", "i"]}], "]"}], " ", 
        SubsuperscriptBox["\[Nu]", "i", "2"]}], "-", 
       RowBox[{
        FractionBox["75", "16"], " ", 
        SuperscriptBox["\[Rho]", "3"], " ", 
        RowBox[{"Sin", "[", 
         RowBox[{"3", " ", 
          SubscriptBox["\[Theta]", "i"]}], "]"}], " ", 
        SubsuperscriptBox["\[Nu]", "i", "2"]}], "+", 
       RowBox[{
        FractionBox["11", "2"], " ", 
        SuperscriptBox["\[Rho]", "2"], " ", 
        SubsuperscriptBox["\[Nu]", "i", "3"]}], "-", 
       RowBox[{
        FractionBox["5", "4"], " ", 
        SuperscriptBox["\[Rho]", "2"], " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"2", " ", 
          SubscriptBox["\[Theta]", "i"]}], "]"}], " ", 
        SubsuperscriptBox["\[Nu]", "i", "3"]}], "-", 
       RowBox[{"\[Rho]", " ", 
        RowBox[{"Sin", "[", 
         SubscriptBox["\[Theta]", "i"], "]"}], " ", 
        SubsuperscriptBox["\[Nu]", "i", "4"]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["\[Lambda]", "6"], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"4069973", " ", 
         SuperscriptBox["\[Rho]", "3"], " ", 
         RowBox[{"Sin", "[", 
          SubscriptBox["\[Theta]", "i"], "]"}]}], "62208"], "+", 
       FractionBox[
        RowBox[{"183455603621", " ", 
         SuperscriptBox["\[Rho]", "7"], " ", 
         RowBox[{"Sin", "[", 
          SubscriptBox["\[Theta]", "i"], "]"}]}], "5573836800"], "-", 
       RowBox[{"18", " ", "\[Rho]", " ", 
        RowBox[{"Sin", "[", 
         RowBox[{"2", " ", 
          SubscriptBox["\[Theta]", "i"]}], "]"}]}], "-", 
       FractionBox[
        RowBox[{"60743917147", " ", 
         SuperscriptBox["\[Rho]", "5"], " ", 
         RowBox[{"Sin", "[", 
          RowBox[{"2", " ", 
           SubscriptBox["\[Theta]", "i"]}], "]"}]}], "1990656000"], "-", 
       FractionBox[
        RowBox[{"1231805", " ", 
         SuperscriptBox["\[Rho]", "3"], " ", 
         RowBox[{"Sin", "[", 
          RowBox[{"3", " ", 
           SubscriptBox["\[Theta]", "i"]}], "]"}]}], "20736"], "-", 
       FractionBox[
        RowBox[{"67196055007", " ", 
         SuperscriptBox["\[Rho]", "7"], " ", 
         RowBox[{"Sin", "[", 
          RowBox[{"3", " ", 
           SubscriptBox["\[Theta]", "i"]}], "]"}]}], "3981312000"], "+", 
       RowBox[{"17", " ", "\[Rho]", " ", 
        RowBox[{"Sin", "[", 
         RowBox[{"4", " ", 
          SubscriptBox["\[Theta]", "i"]}], "]"}]}], "+", 
       FractionBox[
        RowBox[{"5150996737", " ", 
         SuperscriptBox["\[Rho]", "5"], " ", 
         RowBox[{"Sin", "[", 
          RowBox[{"4", " ", 
           SubscriptBox["\[Theta]", "i"]}], "]"}]}], "79626240"], "-", 
       RowBox[{
        FractionBox["2369", "432"], " ", 
        SuperscriptBox["\[Rho]", "3"], " ", 
        RowBox[{"Sin", "[", 
         RowBox[{"5", " ", 
          SubscriptBox["\[Theta]", "i"]}], "]"}]}], "-", 
       FractionBox[
        RowBox[{"234812363", " ", 
         SuperscriptBox["\[Rho]", "7"], " ", 
         RowBox[{"Sin", "[", 
          RowBox[{"5", " ", 
           SubscriptBox["\[Theta]", "i"]}], "]"}]}], "31850496"], "-", 
       FractionBox[
        RowBox[{"107574157", " ", 
         SuperscriptBox["\[Rho]", "5"], " ", 
         RowBox[{"Sin", "[", 
          RowBox[{"6", " ", 
           SubscriptBox["\[Theta]", "i"]}], "]"}]}], "8847360"], "+", 
       FractionBox[
        RowBox[{"63757471", " ", 
         SuperscriptBox["\[Rho]", "7"], " ", 
         RowBox[{"Sin", "[", 
          RowBox[{"7", " ", 
           SubscriptBox["\[Theta]", "i"]}], "]"}]}], "17694720"], "-", 
       FractionBox[
        RowBox[{"117", " ", 
         SuperscriptBox["\[Rho]", "2"], " ", 
         SubscriptBox["\[Nu]", "i"]}], "4"], "-", 
       FractionBox[
        RowBox[{"1259207923", " ", 
         SuperscriptBox["\[Rho]", "6"], " ", 
         SubscriptBox["\[Nu]", "i"]}], "31104000"], "-", 
       FractionBox[
        RowBox[{"725855525", " ", 
         SuperscriptBox["\[Rho]", "4"], " ", 
         RowBox[{"Cos", "[", 
          SubscriptBox["\[Theta]", "i"], "]"}], " ", 
         SubscriptBox["\[Nu]", "i"]}], "7962624"], "+", 
       RowBox[{
        FractionBox["23917", "128"], " ", 
        SuperscriptBox["\[Rho]", "2"], " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"2", " ", 
          SubscriptBox["\[Theta]", "i"]}], "]"}], " ", 
        SubscriptBox["\[Nu]", "i"]}], "+", 
       FractionBox[
        RowBox[{"233925934847", " ", 
         SuperscriptBox["\[Rho]", "6"], " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", 
           SubscriptBox["\[Theta]", "i"]}], "]"}], " ", 
         SubscriptBox["\[Nu]", "i"]}], "1990656000"], "-", 
       FractionBox[
        RowBox[{"174397183", " ", 
         SuperscriptBox["\[Rho]", "4"], " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"3", " ", 
           SubscriptBox["\[Theta]", "i"]}], "]"}], " ", 
         SubscriptBox["\[Nu]", "i"]}], "1990656"], "-", 
       RowBox[{
        FractionBox["13501", "128"], " ", 
        SuperscriptBox["\[Rho]", "2"], " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"4", " ", 
          SubscriptBox["\[Theta]", "i"]}], "]"}], " ", 
        SubscriptBox["\[Nu]", "i"]}], "-", 
       FractionBox[
        RowBox[{"19863253", " ", 
         SuperscriptBox["\[Rho]", "6"], " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"4", " ", 
           SubscriptBox["\[Theta]", "i"]}], "]"}], " ", 
         SubscriptBox["\[Nu]", "i"]}], "497664"], "+", 
       FractionBox[
        RowBox[{"98781193", " ", 
         SuperscriptBox["\[Rho]", "4"], " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"5", " ", 
           SubscriptBox["\[Theta]", "i"]}], "]"}], " ", 
         SubscriptBox["\[Nu]", "i"]}], "884736"], "-", 
       FractionBox[
        RowBox[{"32679059", " ", 
         SuperscriptBox["\[Rho]", "6"], " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"6", " ", 
           SubscriptBox["\[Theta]", "i"]}], "]"}], " ", 
         SubscriptBox["\[Nu]", "i"]}], "1769472"], "+", 
       RowBox[{"29", " ", "\[Rho]", " ", 
        RowBox[{"Sin", "[", 
         SubscriptBox["\[Theta]", "i"], "]"}], " ", 
        SubsuperscriptBox["\[Nu]", "i", "2"]}], "+", 
       FractionBox[
        RowBox[{"485775337", " ", 
         SuperscriptBox["\[Rho]", "5"], " ", 
         RowBox[{"Sin", "[", 
          SubscriptBox["\[Theta]", "i"], "]"}], " ", 
         SubsuperscriptBox["\[Nu]", "i", "2"]}], "7776000"], "+", 
       FractionBox[
        RowBox[{"29980835", " ", 
         SuperscriptBox["\[Rho]", "3"], " ", 
         RowBox[{"Sin", "[", 
          RowBox[{"2", " ", 
           SubscriptBox["\[Theta]", "i"]}], "]"}], " ", 
         SubsuperscriptBox["\[Nu]", "i", "2"]}], "124416"], "-", 
       RowBox[{"135", " ", "\[Rho]", " ", 
        RowBox[{"Sin", "[", 
         RowBox[{"3", " ", 
          SubscriptBox["\[Theta]", "i"]}], "]"}], " ", 
        SubsuperscriptBox["\[Nu]", "i", "2"]}], "-", 
       FractionBox[
        RowBox[{"15323549", " ", 
         SuperscriptBox["\[Rho]", "5"], " ", 
         RowBox[{"Sin", "[", 
          RowBox[{"3", " ", 
           SubscriptBox["\[Theta]", "i"]}], "]"}], " ", 
         SubsuperscriptBox["\[Nu]", "i", "2"]}], "82944"], "+", 
       FractionBox[
        RowBox[{"2973521", " ", 
         SuperscriptBox["\[Rho]", "3"], " ", 
         RowBox[{"Sin", "[", 
          RowBox[{"4", " ", 
           SubscriptBox["\[Theta]", "i"]}], "]"}], " ", 
         SubsuperscriptBox["\[Nu]", "i", "2"]}], "27648"], "+", 
       FractionBox[
        RowBox[{"283495", " ", 
         SuperscriptBox["\[Rho]", "5"], " ", 
         RowBox[{"Sin", "[", 
          RowBox[{"5", " ", 
           SubscriptBox["\[Theta]", "i"]}], "]"}], " ", 
         SubsuperscriptBox["\[Nu]", "i", "2"]}], "27648"], "+", 
       FractionBox[
        RowBox[{"1025965", " ", 
         SuperscriptBox["\[Rho]", "4"], " ", 
         SubsuperscriptBox["\[Nu]", "i", "3"]}], "15552"], "-", 
       RowBox[{
        FractionBox["103179", "512"], " ", 
        SuperscriptBox["\[Rho]", "2"], " ", 
        RowBox[{"Cos", "[", 
         SubscriptBox["\[Theta]", "i"], "]"}], " ", 
        SubsuperscriptBox["\[Nu]", "i", "3"]}], "+", 
       FractionBox[
        RowBox[{"418565", " ", 
         SuperscriptBox["\[Rho]", "4"], " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", 
           SubscriptBox["\[Theta]", "i"]}], "]"}], " ", 
         SubsuperscriptBox["\[Nu]", "i", "3"]}], "3888"], "+", 
       RowBox[{
        FractionBox["41811", "512"], " ", 
        SuperscriptBox["\[Rho]", "2"], " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"3", " ", 
          SubscriptBox["\[Theta]", "i"]}], "]"}], " ", 
        SubsuperscriptBox["\[Nu]", "i", "3"]}], "-", 
       RowBox[{
        FractionBox["10511", "128"], " ", 
        SuperscriptBox["\[Rho]", "4"], " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"4", " ", 
          SubscriptBox["\[Theta]", "i"]}], "]"}], " ", 
        SubsuperscriptBox["\[Nu]", "i", "3"]}], "-", 
       FractionBox[
        RowBox[{"113107", " ", 
         SuperscriptBox["\[Rho]", "3"], " ", 
         RowBox[{"Sin", "[", 
          SubscriptBox["\[Theta]", "i"], "]"}], " ", 
         SubsuperscriptBox["\[Nu]", "i", "4"]}], "1944"], "+", 
       RowBox[{"57", " ", "\[Rho]", " ", 
        RowBox[{"Sin", "[", 
         RowBox[{"2", " ", 
          SubscriptBox["\[Theta]", "i"]}], "]"}], " ", 
        SubsuperscriptBox["\[Nu]", "i", "4"]}], "-", 
       RowBox[{
        FractionBox["419", "8"], " ", 
        SuperscriptBox["\[Rho]", "3"], " ", 
        RowBox[{"Sin", "[", 
         RowBox[{"3", " ", 
          SubscriptBox["\[Theta]", "i"]}], "]"}], " ", 
        SubsuperscriptBox["\[Nu]", "i", "4"]}], "+", 
       RowBox[{
        FractionBox["45", "4"], " ", 
        SuperscriptBox["\[Rho]", "2"], " ", 
        SubsuperscriptBox["\[Nu]", "i", "5"]}], "-", 
       RowBox[{
        FractionBox["21", "8"], " ", 
        SuperscriptBox["\[Rho]", "2"], " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"2", " ", 
          SubscriptBox["\[Theta]", "i"]}], "]"}], " ", 
        SubsuperscriptBox["\[Nu]", "i", "5"]}], "-", 
       RowBox[{"\[Rho]", " ", 
        RowBox[{"Sin", "[", 
         SubscriptBox["\[Theta]", "i"], "]"}], " ", 
        SubsuperscriptBox["\[Nu]", "i", "6"]}]}], ")"}]}], " ", "+", " ", 
    SuperscriptBox[
     RowBox[{"O", "[", "\[Lambda]", "]"}], "7"]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.897992965418264*^9, 3.897993135680441*^9}, {
   3.897993171446048*^9, 3.897993252871361*^9}, {3.897993416306489*^9, 
   3.897993498785603*^9}, {3.8979935442808857`*^9, 3.8979935469988537`*^9}, {
   3.8979936059504223`*^9, 3.897993612057929*^9}, {3.897993844705222*^9, 
   3.897993854226268*^9}, {3.897993940748548*^9, 3.897994075760395*^9}, 
   3.8979942554589567`*^9, {3.8979943584560547`*^9, 3.8979944056027803`*^9}, {
   3.89799459579681*^9, 3.897994596696703*^9}, {3.897994778156456*^9, 
   3.8979948277397127`*^9}, {3.897994900778304*^9, 3.897994930017873*^9}, {
   3.898069599177404*^9, 3.898069608625032*^9}, 3.919156272044684*^9},
 CellLabel->"In[2]:=",ExpressionUUID->"3d44ec64-b446-441e-bc5e-b117b5088506"]
}, Closed]],

Cell[CellGroupData[{

Cell["Appendix C: Harmonic Frequency Expressions", "Section",
 CellChangeTimes->{{3.919308533896455*^9, 3.919308535710629*^9}, {
  3.919308668446416*^9, 3.919308684799562*^9}, {3.919308724715063*^9, 
  3.9193087737695436`*^9}},ExpressionUUID->"8e3c13a6-48f9-413b-a683-\
76a89c01e10a"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["\[Omega]", "eff"], " ", "=", " ", 
   InterpretationBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       FractionBox[
        SuperscriptBox["\[Rho]", "2"], "2"]}], ")"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", 
         SuperscriptBox["\[Rho]", "2"]}], "+", 
        FractionBox[
         RowBox[{"25", " ", 
          SuperscriptBox["\[Rho]", "4"]}], "32"]}], ")"}], " ", 
      SuperscriptBox["\[Lambda]", "2"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"8", " ", 
         SuperscriptBox["\[Rho]", "2"]}], "-", 
        FractionBox[
         RowBox[{"273", " ", 
          SuperscriptBox["\[Rho]", "4"]}], "32"], "+", 
        FractionBox[
         RowBox[{"1169", " ", 
          SuperscriptBox["\[Rho]", "6"]}], "576"]}], ")"}], " ", 
      SuperscriptBox["\[Lambda]", "4"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "32"}], " ", 
         SuperscriptBox["\[Rho]", "2"]}], "+", 
        FractionBox[
         RowBox[{"2049", " ", 
          SuperscriptBox["\[Rho]", "4"]}], "32"], "-", 
        FractionBox[
         RowBox[{"94831", " ", 
          SuperscriptBox["\[Rho]", "6"]}], "2592"], "+", 
        FractionBox[
         RowBox[{"16824665", " ", 
          SuperscriptBox["\[Rho]", "8"]}], "2654208"]}], ")"}], " ", 
      SuperscriptBox["\[Lambda]", "6"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"128", " ", 
         SuperscriptBox["\[Rho]", "2"]}], "-", 
        FractionBox[
         RowBox[{"13057", " ", 
          SuperscriptBox["\[Rho]", "4"]}], "32"], "+", 
        FractionBox[
         RowBox[{"18943067", " ", 
          SuperscriptBox["\[Rho]", "6"]}], "46656"], "-", 
        FractionBox[
         RowBox[{"15301534105", " ", 
          SuperscriptBox["\[Rho]", "8"]}], "95551488"], "+", 
        FractionBox[
         RowBox[{"104550461873", " ", 
          SuperscriptBox["\[Rho]", "10"]}], "4777574400"]}], ")"}], " ", 
      SuperscriptBox["\[Lambda]", "8"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "512"}], " ", 
         SuperscriptBox["\[Rho]", "2"]}], "+", 
        FractionBox[
         RowBox[{"75777", " ", 
          SuperscriptBox["\[Rho]", "4"]}], "32"], "-", 
        FractionBox[
         RowBox[{"187198453", " ", 
          SuperscriptBox["\[Rho]", "6"]}], "52488"], "+", 
        FractionBox[
         RowBox[{"2704847264795", " ", 
          SuperscriptBox["\[Rho]", "8"]}], "1146617856"], "-", 
        FractionBox[
         RowBox[{"510599414365027", " ", 
          SuperscriptBox["\[Rho]", "10"]}], "716636160000"], "+", 
        FractionBox[
         RowBox[{"1383860829361699", " ", 
          SuperscriptBox["\[Rho]", "12"]}], "17199267840000"]}], ")"}], " ", 
      SuperscriptBox["\[Lambda]", "10"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2048", " ", 
         SuperscriptBox["\[Rho]", "2"]}], "-", 
        FractionBox[
         RowBox[{"413697", " ", 
          SuperscriptBox["\[Rho]", "4"]}], "32"], "+", 
        FractionBox[
         RowBox[{"102745082885", " ", 
          SuperscriptBox["\[Rho]", "6"]}], "3779136"], "-", 
        FractionBox[
         RowBox[{"3275894575046105", " ", 
          SuperscriptBox["\[Rho]", "8"]}], "123834728448"], "+", 
        FractionBox[
         RowBox[{"16897194776220398401", " ", 
          SuperscriptBox["\[Rho]", "10"]}], "1289945088000000"], "-", 
        FractionBox[
         RowBox[{"12419023504555535053", " ", 
          SuperscriptBox["\[Rho]", "12"]}], "3869835264000000"], "+", 
        FractionBox[
         RowBox[{"29289023958538918009", " ", 
          SuperscriptBox["\[Rho]", "14"]}], "94810963968000000"]}], ")"}], 
      " ", 
      SuperscriptBox["\[Lambda]", "12"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "8192"}], " ", 
         SuperscriptBox["\[Rho]", "2"]}], "+", 
        FractionBox[
         RowBox[{"2162689", " ", 
          SuperscriptBox["\[Rho]", "4"]}], "32"], "-", 
        FractionBox[
         RowBox[{"3200742128665", " ", 
          SuperscriptBox["\[Rho]", "6"]}], "17006112"], "+", 
        FractionBox[
         RowBox[{"1114567661360939425", " ", 
          SuperscriptBox["\[Rho]", "8"]}], "4458050224128"], "-", 
        FractionBox[
         RowBox[{"155733295202139312167933", " ", 
          SuperscriptBox["\[Rho]", "10"]}], "870712934400000000"], "+", 
        FractionBox[
         RowBox[{"985874975154709612644967", " ", 
          SuperscriptBox["\[Rho]", "12"]}], "13931406950400000000"], "-", 
        FractionBox[
         RowBox[{"488045135705765455513091071", " ", 
          SuperscriptBox["\[Rho]", "14"]}], "33449308087910400000000"], "+", 
        FractionBox[
         RowBox[{"83857909128685125912504026393", " ", 
          SuperscriptBox["\[Rho]", "16"]}], "68504182964040499200000000"]}], 
       ")"}], " ", 
      SuperscriptBox["\[Lambda]", "14"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"32768", " ", 
         SuperscriptBox["\[Rho]", "2"]}], "-", 
        FractionBox[
         RowBox[{"10944513", " ", 
          SuperscriptBox["\[Rho]", "4"]}], "32"], "+", 
        FractionBox[
         RowBox[{"371789779789295", " ", 
          SuperscriptBox["\[Rho]", "6"]}], "306110016"], "-", 
        FractionBox[
         RowBox[{"112207057270371335395", " ", 
          SuperscriptBox["\[Rho]", "8"]}], "53496602689536"], "+", 
        FractionBox[
         RowBox[{"2108768571265773123745227511", " ", 
          SuperscriptBox["\[Rho]", "10"]}], "1044855521280000000000"], "-", 
        FractionBox[
         RowBox[{"3571425412964887484418187991", " ", 
          SuperscriptBox["\[Rho]", "12"]}], "3134566563840000000000"], "+", 
        FractionBox[
         RowBox[{"92279593282170513811138202650217", " ", 
          SuperscriptBox["\[Rho]", "14"]}], "245852414446141440000000000"], 
        "-", 
        FractionBox[
         RowBox[{"269168508120402223082153608059967051", " ", 
          SuperscriptBox["\[Rho]", "16"]}], 
         "4028045958285581352960000000000"], "+", 
        FractionBox[
         RowBox[{"120089176174908625267123147897106657", " ", 
          SuperscriptBox["\[Rho]", "18"]}], 
         "24168275749713488117760000000000"]}], ")"}], " ", 
      SuperscriptBox["\[Lambda]", "16"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "131072"}], " ", 
         SuperscriptBox["\[Rho]", "2"]}], "+", 
        FractionBox[
         RowBox[{"54001665", " ", 
          SuperscriptBox["\[Rho]", "4"]}], "32"], "-", 
        FractionBox[
         RowBox[{"5116060734204095", " ", 
          SuperscriptBox["\[Rho]", "6"]}], "688747536"], "+", 
        FractionBox[
         RowBox[{"93058155781360081771505", " ", 
          SuperscriptBox["\[Rho]", "8"]}], "5777633090469888"], "-", 
        FractionBox[
         RowBox[{"9355356107413400058873181771417", " ", 
          SuperscriptBox["\[Rho]", "10"]}], "470184984576000000000000"], "+", 
        
        FractionBox[
         RowBox[{"33739061859510881881535523290359", " ", 
          SuperscriptBox["\[Rho]", "12"]}], "2256887925964800000000000"], "-", 
        FractionBox[
         RowBox[{"45296196240036131201719335763017237187", " ", 
          SuperscriptBox["\[Rho]", "14"]}], 
         "6505254886244902502400000000000"], "+", 
        FractionBox[
         RowBox[{"279232015345030240850013025618323421714447", " ", 
          SuperscriptBox["\[Rho]", "16"]}], 
         "142109461408315310132428800000000000"], "-", 
        FractionBox[
         RowBox[{"131243335963394451160758386540543920310989", " ", 
          SuperscriptBox["\[Rho]", "18"]}], 
         "426328384224945930397286400000000000"], "+", 
        FractionBox[
         RowBox[{"175263403904227897478594054729227794909043", " ", 
          SuperscriptBox["\[Rho]", "20"]}], 
         "8526567684498918607945728000000000000"]}], ")"}], " ", 
      SuperscriptBox["\[Lambda]", "18"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"524288", " ", 
         SuperscriptBox["\[Rho]", "2"]}], "-", 
        FractionBox[
         RowBox[{"261095425", " ", 
          SuperscriptBox["\[Rho]", "4"]}], "32"], "+", 
        FractionBox[
         RowBox[{"1079536847309190425", " ", 
          SuperscriptBox["\[Rho]", "6"]}], "24794911296"], "-", 
        FractionBox[
         RowBox[{"24019279122807117265238905", " ", 
          SuperscriptBox["\[Rho]", "8"]}], "207994791256915968"], "+", 
        FractionBox[
         RowBox[{"449916002199871703719766958103238663", " ", 
          SuperscriptBox["\[Rho]", "10"]}], "2538998916710400000000000000"], 
        "-", 
        FractionBox[
         RowBox[{"430039973727914354734435397867644739", " ", 
          SuperscriptBox["\[Rho]", "12"]}], "2538998916710400000000000000"], 
        "+", 
        FractionBox[
         RowBox[{"7470836385204179119168031963532059214635417", " ", 
          SuperscriptBox["\[Rho]", "14"]}], 
         "71720435120850050088960000000000000"], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"3103818637959156164712319406632069993514674355453", " ", 
           SuperscriptBox["\[Rho]", "16"]}], ")"}], "/", 
         "75204326977280462122081320960000000000000"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"13788286801022032955390760875602758321381259880239", " ", 
           SuperscriptBox["\[Rho]", "18"]}], ")"}], "/", 
         "1353677885591048318197463777280000000000000"}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"19290040218535541559219833629556583270732139031503", " ", 
           SuperscriptBox["\[Rho]", "20"]}], ")"}], "/", 
         "13536778855910483181974637772800000000000000"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "282847525631781705724885459394868767290384277872373", " ", 
           SuperscriptBox["\[Rho]", "22"]}], ")"}], "/", 
         "3275900483130336930037862341017600000000000000"}]}], ")"}], " ", 
      SuperscriptBox["\[Lambda]", "20"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2097152"}], " ", 
         SuperscriptBox["\[Rho]", "2"]}], "+", 
        FractionBox[
         RowBox[{"1241513985", " ", 
          SuperscriptBox["\[Rho]", "4"]}], "32"], "-", 
        FractionBox[
         RowBox[{"27507355568072365315", " ", 
          SuperscriptBox["\[Rho]", "6"]}], "111577100832"], "+", 
        FractionBox[
         RowBox[{"217332854394611010157695955", " ", 
          SuperscriptBox["\[Rho]", "8"]}], "277326388342554624"], "-", 
        FractionBox[
         RowBox[{"46248045973513272796578928600044367951", " ", 
          SuperscriptBox["\[Rho]", "10"]}], "31737486458880000000000000000"], 
        "+", 
        FractionBox[
         RowBox[{"5229382962963418635872640393212715850861", " ", 
          SuperscriptBox["\[Rho]", "12"]}], 
         "3046798700052480000000000000000"], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"6248781427949306780090443236918867305119283092831", " ", 
           SuperscriptBox["\[Rho]", "14"]}], ")"}], "/", 
         "4685735094562203272478720000000000000000"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "1022077886396251550445416469859905138490704725080596389", " ", 
           SuperscriptBox["\[Rho]", "16"]}], ")"}], "/", 
         "1474004808754697057592793890816000000000000000"}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "128387128420533705367916342309325844669854222563018198989", " ", 
           SuperscriptBox["\[Rho]", "18"]}], ")"}], "/", 
         "537274752791087077492573373202432000000000000000"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "93847416638175046132782637159577187302841621594668517389", " ", 
           SuperscriptBox["\[Rho]", "20"]}], ")"}], "/", 
         "1790915842636956924975244577341440000000000000000"}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "86826106905618634905556618093828366949132731009071000532877", " ", 
           
           SuperscriptBox["\[Rho]", "22"]}], ")"}], "/", 
         "13110399426023843169281277928428011520000000000000000"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "462268189407622980070187142794131930972283406622989689224253", " ", 
           SuperscriptBox["\[Rho]", "24"]}], ")"}], "/", 
         "1258598344898288944251002681129089105920000000000000000"}]}], ")"}],
       " ", 
      SuperscriptBox["\[Lambda]", "22"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"8388608", " ", 
         SuperscriptBox["\[Rho]", "2"]}], "-", 
        FractionBox[
         RowBox[{"5821693953", " ", 
          SuperscriptBox["\[Rho]", "4"]}], "32"], "+", 
        FractionBox[
         RowBox[{"2724400629069976643459", " ", 
          SuperscriptBox["\[Rho]", "6"]}], "2008387814976"], "-", 
        FractionBox[
         RowBox[{"1370308410719375473886395601225", " ", 
          SuperscriptBox["\[Rho]", "8"]}], "269561249468963094528"], "+", 
        FractionBox[
         RowBox[{"2567346427624746880813248711133145887270177", " ", 
          SuperscriptBox["\[Rho]", "10"]}], 
         "228509902503936000000000000000000"], "-", 
        FractionBox[
         RowBox[{"10915670389386472594378595790158606675747899", " ", 
          SuperscriptBox["\[Rho]", "12"]}], 
         "685529707511808000000000000000000"], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "14089529769328588448840379000605568208323725234457151441", " ", 
           SuperscriptBox["\[Rho]", "14"]}], ")"}], "/", 
         "929884129515869239423401984000000000000000000"}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "12869476934636564747653863325226820557044411384935409167629513", 
           " ", 
           SuperscriptBox["\[Rho]", "16"]}], ")"}], "/", 
         "1300072241321642804796844211699712000000000000000000"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "15199963329184432993009020771898106646677055890472950214498023017",
            " ", 
           SuperscriptBox["\[Rho]", "18"]}], ")"}], "/", 
         "3411909590124519376908837949184724172800000000000000000"}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "23168943557410693360731764696486962814988326646666342872117918209",
            " ", 
           SuperscriptBox["\[Rho]", "20"]}], ")"}], "/", 
         "17059547950622596884544189745923620864000000000000000000"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "5398845519120437529448129129031926002295887567322877054887392159172\
379", " ", 
           SuperscriptBox["\[Rho]", "22"]}], ")"}], "/", 
         "20148019884635278906253326220318797134299136000000000000000000"}], 
        "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "7466672475271258206411032946255392638581353745701451188541219236031\
989", " ", 
           SuperscriptBox["\[Rho]", "24"]}], ")"}], "/", 
         "241776238615623346875039914643825565611589632000000000000000000"}], 
        "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "1290385125186536089080138419181332364416406818581461685365147427614\
47177", " ", 
           SuperscriptBox["\[Rho]", "26"]}], ")"}], "/", 
         "81720368652080691243763491149613041176717295616000000000000000000"}]\
}], ")"}], " ", 
      SuperscriptBox["\[Lambda]", "24"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "33554432"}], " ", 
         SuperscriptBox["\[Rho]", "2"]}], "+", 
        FractionBox[
         RowBox[{"26977763329", " ", 
          SuperscriptBox["\[Rho]", "4"]}], "32"], "-", 
        FractionBox[
         RowBox[{"8230657846197335693237", " ", 
          SuperscriptBox["\[Rho]", "6"]}], "1129718145924"], "+", 
        FractionBox[
         RowBox[{"308135893627892285068404828937105", " ", 
          SuperscriptBox["\[Rho]", "8"]}], "9704204980882671403008"], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"76004060694084228949294349897409420899453027821", " ", 
           SuperscriptBox["\[Rho]", "10"]}], ")"}], "/", 
         "925465105140940800000000000000000000"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"339268309048445977552318981024838353042166016577", " ", 
           SuperscriptBox["\[Rho]", "12"]}], ")"}], "/", 
         "2467906947042508800000000000000000000"}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "3209650102469216338239811956334222922347371427779307065627301", 
           " ", 
           SuperscriptBox["\[Rho]", "14"]}], ")"}], "/", 
         "20503945055824916729286013747200000000000000000000"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "1225003230427010536825474880023559175361544341762118451808436083759\
7", " ", 
           SuperscriptBox["\[Rho]", "16"]}], ")"}], "/", 
         "98285461443916196042641422404498227200000000000000000000"}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "1357444080632980523161324543858306530347043885628878955448370730423\
67557", " ", 
           SuperscriptBox["\[Rho]", "18"]}], ")"}], "/", 
         "1934552737600602486707311117187738605977600000000000000000000"}], 
        "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "2153019793726229361928887582365795577399716286898052170127831633544\
56239", " ", 
           SuperscriptBox["\[Rho]", "20"]}], ")"}], "/", 
         "7738210950402409946829244468750954423910400000000000000000000"}], 
        "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "6306250910017840861488192420418119232469566746100719153263715392889\
596030343689", " ", 
           SuperscriptBox["\[Rho]", "22"]}], ")"}], "/", 
         "82937712013510354795279317119844702899571649413120000000000000000000\
0"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "9046641423542327760184622591380741775142835883666872154875740353786\
511874617599", " ", 
           SuperscriptBox["\[Rho]", "24"]}], ")"}], "/", 
         "66350169610808283836223453695875762319657319530496000000000000000000\
00"}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "2736900072857871621496620047723455436725698145596261668232221649829\
6622080436149283", " ", 
           SuperscriptBox["\[Rho]", "26"]}], ")"}], "/", 
         "18950271942542953946463780610079076476117327031104962560000000000000\
0000000"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "3634594602102744534162935963370310473762178147731732081102394870805\
8852109306767193", " ", 
           SuperscriptBox["\[Rho]", "28"]}], ")"}], "/", 
         "53060761439120271050098585708221414133128515687093895168000000000000\
00000000"}]}], ")"}], " ", 
      SuperscriptBox["\[Lambda]", "26"]}], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "\[Lambda]", "]"}], "27"],
      SeriesData[$CellContext`\[Lambda], 0, {}, 0, 27, 1],
      Editable->False]}],
    SeriesData[$CellContext`\[Lambda], 
     0, {-1 + Rational[1, 2] $CellContext`\[Rho]^2, 
      0, (-2) $CellContext`\[Rho]^2 + Rational[25, 32] $CellContext`\[Rho]^4, 
      0, 8 $CellContext`\[Rho]^2 + Rational[-273, 32] $CellContext`\[Rho]^4 + 
      Rational[1169, 576] $CellContext`\[Rho]^6, 
      0, (-32) $CellContext`\[Rho]^2 + 
      Rational[2049, 32] $CellContext`\[Rho]^4 + 
      Rational[-94831, 2592] $CellContext`\[Rho]^6 + 
      Rational[16824665, 2654208] $CellContext`\[Rho]^8, 0, 
      128 $CellContext`\[Rho]^2 + Rational[-13057, 32] $CellContext`\[Rho]^4 + 
      Rational[18943067, 46656] $CellContext`\[Rho]^6 + 
      Rational[-15301534105, 95551488] $CellContext`\[Rho]^8 + 
      Rational[104550461873, 4777574400] $CellContext`\[Rho]^10, 
      0, (-512) $CellContext`\[Rho]^2 + 
      Rational[75777, 32] $CellContext`\[Rho]^4 + 
      Rational[-187198453, 52488] $CellContext`\[Rho]^6 + 
      Rational[2704847264795, 1146617856] $CellContext`\[Rho]^8 + 
      Rational[-510599414365027, 716636160000] $CellContext`\[Rho]^10 + 
      Rational[1383860829361699, 17199267840000] $CellContext`\[Rho]^12, 0, 
      2048 $CellContext`\[Rho]^2 + 
      Rational[-413697, 32] $CellContext`\[Rho]^4 + 
      Rational[102745082885, 3779136] $CellContext`\[Rho]^6 + 
      Rational[-3275894575046105, 123834728448] $CellContext`\[Rho]^8 + 
      Rational[16897194776220398401, 1289945088000000] $CellContext`\[Rho]^10 + 
      Rational[-12419023504555535053, 
         3869835264000000] $CellContext`\[Rho]^12 + 
      Rational[29289023958538918009, 
         94810963968000000] $CellContext`\[Rho]^14, 
      0, (-8192) $CellContext`\[Rho]^2 + 
      Rational[2162689, 32] $CellContext`\[Rho]^4 + 
      Rational[-3200742128665, 17006112] $CellContext`\[Rho]^6 + 
      Rational[1114567661360939425, 4458050224128] $CellContext`\[Rho]^8 + 
      Rational[-155733295202139312167933, 
         870712934400000000] $CellContext`\[Rho]^10 + 
      Rational[985874975154709612644967, 
         13931406950400000000] $CellContext`\[Rho]^12 + 
      Rational[-488045135705765455513091071, 
         33449308087910400000000] $CellContext`\[Rho]^14 + 
      Rational[83857909128685125912504026393, 
         68504182964040499200000000] $CellContext`\[Rho]^16, 0, 
      32768 $CellContext`\[Rho]^2 + 
      Rational[-10944513, 32] $CellContext`\[Rho]^4 + 
      Rational[371789779789295, 306110016] $CellContext`\[Rho]^6 + 
      Rational[-112207057270371335395, 53496602689536] $CellContext`\[Rho]^8 + 
      Rational[2108768571265773123745227511, 
         1044855521280000000000] $CellContext`\[Rho]^10 + 
      Rational[-3571425412964887484418187991, 
         3134566563840000000000] $CellContext`\[Rho]^12 + 
      Rational[92279593282170513811138202650217, 
         245852414446141440000000000] $CellContext`\[Rho]^14 + 
      Rational[-269168508120402223082153608059967051, 
         4028045958285581352960000000000] $CellContext`\[Rho]^16 + 
      Rational[120089176174908625267123147897106657, 
         24168275749713488117760000000000] $CellContext`\[Rho]^18, 
      0, (-131072) $CellContext`\[Rho]^2 + 
      Rational[54001665, 32] $CellContext`\[Rho]^4 + 
      Rational[-5116060734204095, 688747536] $CellContext`\[Rho]^6 + 
      Rational[93058155781360081771505, 
         5777633090469888] $CellContext`\[Rho]^8 + 
      Rational[-9355356107413400058873181771417, 
         470184984576000000000000] $CellContext`\[Rho]^10 + 
      Rational[33739061859510881881535523290359, 
         2256887925964800000000000] $CellContext`\[Rho]^12 + 
      Rational[-45296196240036131201719335763017237187, 
         6505254886244902502400000000000] $CellContext`\[Rho]^14 + 
      Rational[279232015345030240850013025618323421714447, 
         142109461408315310132428800000000000] $CellContext`\[Rho]^16 + 
      Rational[-131243335963394451160758386540543920310989, 
         426328384224945930397286400000000000] $CellContext`\[Rho]^18 + 
      Rational[175263403904227897478594054729227794909043, 
         8526567684498918607945728000000000000] $CellContext`\[Rho]^20, 0, 
      524288 $CellContext`\[Rho]^2 + 
      Rational[-261095425, 32] $CellContext`\[Rho]^4 + 
      Rational[1079536847309190425, 24794911296] $CellContext`\[Rho]^6 + 
      Rational[-24019279122807117265238905, 
         207994791256915968] $CellContext`\[Rho]^8 + 
      Rational[449916002199871703719766958103238663, 
         2538998916710400000000000000] $CellContext`\[Rho]^10 + 
      Rational[-430039973727914354734435397867644739, 
         2538998916710400000000000000] $CellContext`\[Rho]^12 + 
      Rational[7470836385204179119168031963532059214635417, 
         71720435120850050088960000000000000] $CellContext`\[Rho]^14 + 
      Rational[-3103818637959156164712319406632069993514674355453, 
         75204326977280462122081320960000000000000] $CellContext`\[Rho]^16 + 
      Rational[13788286801022032955390760875602758321381259880239, 
         1353677885591048318197463777280000000000000] $CellContext`\[Rho]^18 + 
      Rational[-19290040218535541559219833629556583270732139031503, 
         13536778855910483181974637772800000000000000] $CellContext`\[Rho]^20 + 
      Rational[282847525631781705724885459394868767290384277872373, 
         3275900483130336930037862341017600000000000000] \
$CellContext`\[Rho]^22, 0, (-2097152) $CellContext`\[Rho]^2 + 
      Rational[1241513985, 32] $CellContext`\[Rho]^4 + 
      Rational[-27507355568072365315, 111577100832] $CellContext`\[Rho]^6 + 
      Rational[217332854394611010157695955, 
         277326388342554624] $CellContext`\[Rho]^8 + 
      Rational[-46248045973513272796578928600044367951, 
         31737486458880000000000000000] $CellContext`\[Rho]^10 + 
      Rational[5229382962963418635872640393212715850861, 
         3046798700052480000000000000000] $CellContext`\[Rho]^12 + 
      Rational[-6248781427949306780090443236918867305119283092831, 
         4685735094562203272478720000000000000000] $CellContext`\[Rho]^14 + 
      Rational[1022077886396251550445416469859905138490704725080596389, 
         1474004808754697057592793890816000000000000000] \
$CellContext`\[Rho]^16 + 
      Rational[-128387128420533705367916342309325844669854222563018198989, 
         537274752791087077492573373202432000000000000000] \
$CellContext`\[Rho]^18 + 
      Rational[93847416638175046132782637159577187302841621594668517389, 
         1790915842636956924975244577341440000000000000000] $CellContext`\
\[Rho]^20 + 
      Rational[-86826106905618634905556618093828366949132731009071000532877, 
         13110399426023843169281277928428011520000000000000000] $CellContext`\
\[Rho]^22 + 
      Rational[462268189407622980070187142794131930972283406622989689224253, 
         1258598344898288944251002681129089105920000000000000000] \
$CellContext`\[Rho]^24, 0, 8388608 $CellContext`\[Rho]^2 + 
      Rational[-5821693953, 32] $CellContext`\[Rho]^4 + 
      Rational[2724400629069976643459, 2008387814976] $CellContext`\[Rho]^6 + 
      Rational[-1370308410719375473886395601225, 
         269561249468963094528] $CellContext`\[Rho]^8 + 
      Rational[2567346427624746880813248711133145887270177, 
         228509902503936000000000000000000] $CellContext`\[Rho]^10 + 
      Rational[-10915670389386472594378595790158606675747899, 
         685529707511808000000000000000000] $CellContext`\[Rho]^12 + 
      Rational[14089529769328588448840379000605568208323725234457151441, 
         929884129515869239423401984000000000000000000] \
$CellContext`\[Rho]^14 + 
      Rational[-\
12869476934636564747653863325226820557044411384935409167629513, 
         1300072241321642804796844211699712000000000000000000] $CellContext`\
\[Rho]^16 + 
      Rational[151999633291844329930090207718981066466770558904729502144980230\
17, 3411909590124519376908837949184724172800000000000000000] $CellContext`\
\[Rho]^18 + 
      Rational[-\
23168943557410693360731764696486962814988326646666342872117918209, 
         17059547950622596884544189745923620864000000000000000000] \
$CellContext`\[Rho]^20 + 
      Rational[539884551912043752944812912903192600229588756732287705488739215\
9172379, 20148019884635278906253326220318797134299136000000000000000000] \
$CellContext`\[Rho]^22 + 
      Rational[-\
7466672475271258206411032946255392638581353745701451188541219236031989, 
         241776238615623346875039914643825565611589632000000000000000000] \
$CellContext`\[Rho]^24 + 
      Rational[129038512518653608908013841918133236441640681858146168536514742\
761447177, 
         81720368652080691243763491149613041176717295616000000000000000000] \
$CellContext`\[Rho]^26, 0, (-33554432) $CellContext`\[Rho]^2 + 
      Rational[26977763329, 32] $CellContext`\[Rho]^4 + 
      Rational[-8230657846197335693237, 1129718145924] $CellContext`\[Rho]^6 + 
      Rational[308135893627892285068404828937105, 
         9704204980882671403008] $CellContext`\[Rho]^8 + 
      Rational[-76004060694084228949294349897409420899453027821, 
         925465105140940800000000000000000000] $CellContext`\[Rho]^10 + 
      Rational[339268309048445977552318981024838353042166016577, 
         2467906947042508800000000000000000000] $CellContext`\[Rho]^12 + 
      Rational[-3209650102469216338239811956334222922347371427779307065627301,
          20503945055824916729286013747200000000000000000000] $CellContext`\
\[Rho]^14 + 
      Rational[122500323042701053682547488002355917536154434176211845180843608\
37597, 98285461443916196042641422404498227200000000000000000000] \
$CellContext`\[Rho]^16 + 
      Rational[-\
135744408063298052316132454385830653034704388562887895544837073042367557, 
         1934552737600602486707311117187738605977600000000000000000000] \
$CellContext`\[Rho]^18 + 
      Rational[215301979372622936192888758236579557739971628689805217012783163\
354456239, 
         7738210950402409946829244468750954423910400000000000000000000] \
$CellContext`\[Rho]^20 + 
      Rational[-\
630625091001784086148819242041811923246956674610071915326371539288959603034368\
9, 829377120135103547952793171198447028995716494131200000000000000000000] \
$CellContext`\[Rho]^22 + 
      Rational[904664142354232776018462259138074177514283588366687215487574035\
3786511874617599, 
         663501696108082838362234536958757623196573195304960000000000000000000\
0] $CellContext`\[Rho]^24 + 
      Rational[-\
273690007285787162149662004772345543672569814559626166823222164982966220804361\
49283, 18950271942542953946463780610079076476117327031104962560000000000000000\
0000] $CellContext`\[Rho]^26 + 
      Rational[363459460210274453416293596337031047376217814773173208110239487\
08058852109306767193, 
         530607614391202710500985857082214141331285156870938951680000000000000\
0000000] $CellContext`\[Rho]^28}, 0, 27, 1],
    Editable->False]}], ";"}]], "Input",
 CellLabel->"In[4]:=",ExpressionUUID->"c46bf5ad-a737-4433-99e3-338cd1c19dde"]
}, Closed]]
}, Open  ]]
},
WindowSize->{1440, 762},
WindowMargins->{{0, Automatic}, {0, Automatic}},
Magnification:>0.9 Inherited,
FrontEndVersion->"13.3 for Linux x86 (64-bit) (June 3, 2023)",
StyleDefinitions->FrontEnd`FileName[{"Report"}, "StandardReport.nb", 
  CharacterEncoding -> "UTF-8"],
ExpressionUUID->"1246168d-af29-4c92-9bf0-233d3ed3b3a7"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 184, 3, 86, "Title",ExpressionUUID->"fd9fa9ef-6bc6-4186-8e98-27d354ba0fa4"],
Cell[767, 27, 217, 5, 29, "Subtitle",ExpressionUUID->"5aa64a03-a0bf-4203-9f09-60aac01c118f"],
Cell[987, 34, 216, 4, 39, "Author",ExpressionUUID->"e10fe9c6-41df-4c8d-bea1-4d0196e6fbc3"],
Cell[1206, 40, 221, 5, 30, "Text",ExpressionUUID->"38d7bde2-82cf-46d0-95dd-f0fdbc51cc16"],
Cell[CellGroupData[{
Cell[1452, 49, 286, 4, 62, "Section",ExpressionUUID->"a20b6d93-2faa-40d8-9eab-cea31992d4c4"],
Cell[1741, 55, 28582, 588, 380, "Input",ExpressionUUID->"a0f2d2ac-ec8a-440a-8e83-c15f49a00c17"]
}, Closed]],
Cell[CellGroupData[{
Cell[30360, 648, 283, 4, 50, "Section",ExpressionUUID->"31ee3c48-ab21-4f6c-830e-2e14eea72b0e"],
Cell[30646, 654, 24653, 630, 696, "Input",ExpressionUUID->"3d44ec64-b446-441e-bc5e-b117b5088506"]
}, Closed]],
Cell[CellGroupData[{
Cell[55336, 1289, 284, 4, 50, "Section",ExpressionUUID->"8e3c13a6-48f9-413b-a683-76a89c01e10a"],
Cell[55623, 1295, 30464, 679, 1401, "Input",ExpressionUUID->"c46bf5ad-a737-4433-99e3-338cd1c19dde"]
}, Closed]]
}, Open  ]]
}
]
*)


